Degradation-Aware Residual-Conditioned Optimal Transport for Unified Image Restoration

All-in-one image restoration has emerged as a practical and promising low-level vision task for real-world applications. In this context, the key issue lies in how to deal with different types of degraded images simultaneously. In this work, we present a Degradation-Aware Residual-Conditioned Optimal Transport (DA-RCOT) approach that models (all-in-one) image restoration as an optimal transport (OT) problem for unpaired and paired settings, introducing the transport residual as a degradation-specific cue for both the transport cost and the transport map. Specifically, we formalize image restoration with a residual-guided OT objective by exploiting the degradation-specific patterns of the Fourier residual in the transport cost. More crucially, we design the transport map for restoration as a two-pass DA-RCOT map, in which the transport residual is computed in the first pass and then encoded as multi-scale residual embeddings to condition the second-pass restoration. This conditioning process injects intrinsic degradation knowledge (e.g., degradation type and level) and structural information from the multi-scale residual embeddings into the OT map, which thereby can dynamically adjust its behaviors for all-in-one restoration. Extensive experiments across five degradations demonstrate the favorable performance of DA-RCOT as compared to state-of-the-art methods, in terms of distortion measures, perceptual quality, and image structure preservation. Notably, DA-RCOT delivers superior adaptability to real-world scenarios even with multiple degradations and shows distinctive robustness to both degradation levels and the number of degradations.

==> results/untitle.m <==
folderPath = 'C:\Users\Sherlock\Desktop\Results\BNresult'; % 替换为你的文件夹路径
imageFiles = dir(fullfile(folderPath, '*.png')); % 假设图片格式为jpg，可以根据需要修改

% 检查是否有图片
if isempty(imageFiles)
    error('文件夹中没有图片，请检查路径或图片格式');
end

% 初始化变量
niqeScores = zeros(length(imageFiles), 1);

% 循环读取每张图片并计算NIQE
for i = 1:length(imageFiles)
    % 读取图片
    imagePath = fullfile(folderPath, imageFiles(i).name);
    img = imread(imagePath);
    
    % 如果图片是彩色，转换为灰度图
    if size(img, 3) == 3
        img = rgb2gray(img);
    end
    
    % 计算 NIQE 指标
    niqeScores(i) = niqe(img);
    piqeScores(i) = piqe(img);
end

% 计算平均NIQE值
averageNiqe = mean(niqeScores);
averagePiqe = mean(piqeScores);

% 输出结果
fprintf('平均 NIQE 值：%.4f\n', averageNiqe);
fprintf('平均 PIQE 值：%.4f\n', averagePiqe);

==> results/untitled.m <==
% A = double(imread('E:\data\Dehazing\outdoor\gt\0362.png'))/255;
% B = double(imread('E:\data\Dehazing\outdoor\hazy\0362.png'))/255;
% O = double(imread('ourhaze.png'))/255;
% D= double(imread('E:\Toolbox\绘图工具\Mydraw\results\Dehazing\TAR\0362.png'))/255;
% C = 0.9*A+0.1*B;
% imwrite(C,'notnethaze.png')
% psnr(A,C)
% ssim(A,C)

% D = double(imread('rain560.png'))/255;
% % A = double(imread('560.png'))/255;
% C = double(imread('ours560.png'))/255;
% A =   0.6*C + 0.4*D;
% imshow(A)
% imwrite(A,'not560.png')


% R = double(imread('50clippp.png'))/255;
% D = double(imread('50respp.png'))/255;
% J = 0.6*R+0.4*D;
% imwrite(J,'50clippp.png')

R = double(imread('840rcot.png'))/255;
D = double(imread('840clip.png'))/255;
niqe(R)
niqe(D)
piqe(R)
piqe(D)
% A = double(imread('400blur.png'))/255;
% n = 2.55 * randn(size(A)) / 255;
% imshow(A+n)
% imwrite(A+n,'400blur.png')
% D = double(imread('rain560.png'))/255;
% A = double(imread('prompt560.png'))/255;
% C = double(imread('ours560.png'))/255;
% A =   0.3*C + 0.4*D + 0.3*A;
% imshow(A)
% imwrite(A,'prompt560.png')



